On readout and initialisation fidelity by finite demolition single shot readout

Ideal projective quantum measurement makes the system state collapse in one of the observable operator eigenstates $|\phi_\alpha\rangle$, making it a powerful tool for preparing the system in the desired pure state. Nevertheless, experimental realisations of projective measurement are not ideal. During the measurement time needed to overcome the classical noise of the apparatus, the system state is often (slightly) perturbed, which compromises the fidelity of initialisation. In this paper, we propose an analytical model to analyse the initialisation fidelity of the system performed by the single-shot readout. We derive a method to optimise parameters for the three most used cases of photon counting based readouts for NV colour centre in diamond, charge state, nuclear spin and low temperature electron spin readout. Our work is of relevance for the accurate description of initialisation fidelity of the quantum bit when the single-shot readout is used for initialisation via post-selection or real-time control.

==> copy-main-tex-to-arxiv-folder.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-12-12T21:54:45.143955Z",
     "start_time": "2022-12-12T21:54:45.139303Z"
    }
   },
   "outputs": [],
   "source": [
    "import os\n",
    "import numpy as np\n",
    "import re\n",
    "import shutil"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Define home and arxiv directory"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-12-12T21:54:46.222509Z",
     "start_time": "2022-12-12T21:54:46.209979Z"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/Users/vvv/Documents/GitHub/telegraph_bridges/arxiv'"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "our_path = os.getcwd()\n",
    "arxiv_path = our_path\n",
    "s = '/'\n",
    "splitted_path = our_path.split(s)\n",
    "home_path = s.join(splitted_path[:-1])\n",
    "\n",
    "home_path\n",
    "def home():\n",
    "    os.chdir(home_path)\n",
    "def arxiv():\n",
    "    os.chdir(arxiv_path)\n",
    "arxiv()\n",
    "os.getcwd()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-12-12T21:54:47.776572Z",
     "start_time": "2022-12-12T21:54:47.767744Z"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/Users/vvv/Documents/GitHub/telegraph_bridges'"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "home_path"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Copy references to the arxiv"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-12-12T21:54:49.407819Z",
     "start_time": "2022-12-12T21:54:49.394575Z"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/Users/vvv/Documents/GitHub/telegraph_bridges/arxiv/references.bib'"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "home()\n",
    "\n",
    "references_orig = os.path.join(home_path,'references.bib')\n",
    "references_new = os.path.join(arxiv_path,'references.bib')\n",
    "shutil.copyfile(references_orig, references_new )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Read all files and copy them to arxiv folder and replace the path in the .tex file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2022-12-12T22:03:44.197986Z",
     "start_time": "2022-12-12T22:03:44.140581Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\includegraphics[width=0.9\\textwidth]{pict/fig1.pdf}\n",
      " pict/fig1.pdf figure_0.pdf what is replaced\n",
      "\\includegraphics[width=\\columnwidth]{Notes/Comparison_MC.pdf}\n",
      " Notes/Comparison_MC.pdf figure_1.pdf what is replaced\n",
      "\\includegraphics[width=\\columnwidth]{Notes/Fidelity_simple.pdf}\n",
      " Notes/Fidelity_simple.pdf figure_2.pdf what is replaced\n",
      "\\includegraphics[width=\\columnwidth]{Notes/Exclusion_fidelity.pdf}\n",
      " Notes/Exclusion_fidelity.pdf figure_3.pdf what is replaced\n",
      "\t\t\\includegraphics[width=\\columnwidth]{majid/electron_spin/20220912-h18m34s45_optical_SSR_histograms/electron_ssr_parameters2.pdf}\n",
      " majid/electron_spin/20220912-h18m34s45_optical_SSR_histograms/electron_ssr_parameters2.pdf figure_4.pdf what is replaced\n",
      "\\includegraphics[width=\\columnwidth]{majid/electron_spin/distribution_time_v.pdf}\n",
      " majid/electron_spin/distribution_time_v.pdf figure_5.pdf what is replaced\n",
      "\\includegraphics[width=0.5\\textwidth]{majid/electron_spin/electron_spin_readout.pdf}\n",
      " majid/electron_spin/electron_spin_readout.pdf figure_6.pdf what is replaced\n",
      "\\includegraphics[width=0.5\\textwidth]{majid/electron_spin/electron_spin_preparation.pdf}\n",
      " majid/electron_spin/electron_spin_preparation.pdf figure_7.pdf what is replaced\n",
      "\\includegraphics[width=0.5\\textwidth]{data_/charge_summary.pdf}\n",
      " data_/charge_summary.pdf figure_8.pdf what is replaced\n",
      "\\includegraphics[width=0.5\\textwidth]{majid/charge_state/charge_green2.pdf}\n",
      " majid/charge_state/charge_green2.pdf figure_9.pdf what is replaced\n",
      "\\includegraphics[width=\\columnwidth]{majid/nuclear_spin/1data_time2_v.pdf}\n",
      " majid/nuclear_spin/1data_time2_v.pdf figure_10.pdf what is replaced\n",
      "pict/fig1.pdf \n",
      " /Users/vvv/Documents/GitHub/telegraph_bridges/arxiv/figure_0.pdf \n",
      "\n",
      "Notes/Comparison_MC.pdf \n",
      " /Users/vvv/Documents/GitHub/telegraph_bridges/arxiv/figure_1.pdf \n",
      "\n",
      "Notes/Fidelity_simple.pdf \n",
      " /Users/vvv/Documents/GitHub/telegraph_bridges/arxiv/figure_2.pdf \n",
      "\n",
      "Notes/Exclusion_fidelity.pdf \n",
      " /Users/vvv/Documents/GitHub/telegraph_bridges/arxiv/figure_3.pdf \n",
      "\n",
      "majid/electron_spin/20220912-h18m34s45_optical_SSR_histograms/electron_ssr_parameters2.pdf \n",
      " /Users/vvv/Documents/GitHub/telegraph_bridges/arxiv/figure_4.pdf \n",
      "\n",
      "majid/electron_spin/distribution_time_v.pdf \n",
      " /Users/vvv/Documents/GitHub/telegraph_bridges/arxiv/figure_5.pdf \n",
      "\n",
      "majid/electron_spin/electron_spin_readout.pdf \n",
      " /Users/vvv/Documents/GitHub/telegraph_bridges/arxiv/figure_6.pdf \n",
      "\n",
      "majid/electron_spin/electron_spin_preparation.pdf \n",
      " /Users/vvv/Documents/GitHub/telegraph_bridges/arxiv/figure_7.pdf \n",
      "\n",
      "data_/charge_summary.pdf \n",
      " /Users/vvv/Documents/GitHub/telegraph_bridges/arxiv/figure_8.pdf \n",
      "\n",
      "majid/charge_state/charge_green2.pdf \n",
      " /Users/vvv/Documents/GitHub/telegraph_bridges/arxiv/figure_9.pdf \n",
      "\n",
      "majid/nuclear_spin/1data_time2_v.pdf \n",
      " /Users/vvv/Documents/GitHub/telegraph_bridges/arxiv/figure_10.pdf \n",
      "\n"
     ]
    }
   ],
   "source": [
    "home()\n",
    "os.listdir()\n",
    "figure_list_original = []\n",
    "figure_list_new = []\n",
    "\n",
    "new_lines = []\n",
    "with open(\"article.tex\", encoding=\"utf8\") as f: #\n",
    "    lines = f.readlines()\n",
    "    counter = 0\n",
    "    for line in lines:\n",
    "        if not(\"\\includegraphics\" in line): \n",
    "            new_lines.append(line)\n",
    "            continue\n",
    "        #print(line)\n",
    "        \n",
    "        split_1 = line.split('{')[1]\n",
    "        split_2 = split_1.split('}')[0]\n",
    "        figure_list_original.append(split_2)\n",
    "        \n",
    "        fending = split_2.split('.')[-1]\n",
    "        file_name = 'figure_'+str(counter)+'.'+fending\n",
    "        figure_list_new.append(os.path.join(arxiv_path,file_name) )\n",
    "        shutil.copyfile(split_2, figure_list_new[-1] )\n",
    "        counter += 1\n",
    "        \n",
    "        new_line = line.replace(split_2,file_name)\n",
    "        print(line, split_2, file_name, 'what is replaced')\n",
    "        new_lines.append(new_line)\n",
    "        \n",
    "        \n",
    "for i,dirr in enumerate(figure_list_original): print(dirr,'\\n',figure_list_new[i],'\\n')\n",
    "\n",
    "arxiv()\n",
    "with open('arxiv_main.tex', 'a', encoding=\"utf8\") as the_file:\n",
    "    for line in new_lines:\n",
    "        the_file.write(line)\n",
    "        \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": true
  },
  "varInspector": {
   "cols": {
    "lenName": 16,
    "lenType": 16,
    "lenVar": 40
   },
   "kernels_config": {
    "python": {
     "delete_cmd_postfix": "",
     "delete_cmd_prefix": "del ",
     "library": "var_list.py",
     "varRefreshCmd": "print(var_dic_list())"
    },
    "r": {
     "delete_cmd_postfix": ") ",
     "delete_cmd_prefix": "rm(",
     "library": "var_list.r",
     "varRefreshCmd": "cat(var_dic_list()) "
    }
   },
   "types_to_exclude": [
    "module",
    "function",
    "builtin_function_or_method",
    "instance",
    "_Feature"
   ],
   "window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

